Holes in Calabi-Yau Effective Cones

Motivated by their role in non-perturbative potentials in string theory, we study divisors in effective cones of Calabi-Yau threefolds. We give examples of geometries for which some divisor classes in the effective cone are not themselves effective: i.e., they have no global sections. We call these non-holomorphic divisor classes "holes," and characterize their behavior in an ensemble of toric hypersurface Calabi-Yau threefolds. We prove some necessary and sufficient conditions for the existence of holes, show consequences of holes that follow from the minimal model program, and demonstrate that a class of holes come in semigroups (with this class conjectured to constitute all holes). Furthermore, we provide moduli-dependent bounds on the volumes of four-cycles representing holes.

==> cohomology.py <==
'''
This file is part of the "Holes in Calabi--Yau Effective cone" paper.

@file           cohomology.py
@date           03/2026
@description    computes the effectiveness of divisors in Calabi-Yau threefolds
                intended to be used with CYTools (https://cy.tools/)
@details        contains functions:
                    interior(extremal_rays,n,strict=False)
                    h0_V(A,p,debug=False)
                    find_solutions(A, p, lexi = 1)
                    find_all_solutions(A,p,max_cap = 500, debug=False)
                    check_valid(A,p,solutions)
                    reorganize_SR(SR,debug=False)
                    relevant_SR(SR,deg,cox=-1,organized=False,debug=False)
                    build_forbidden_pairs(SR)
                    clean_tensor_prod(A,B)
                    autochthonous(A, B)
                    construct_F(A,U,h11=2,debug=False)
                    find_a_solution(A,p,pos=False,ineq="",debug=False)
                    H1Vs(A,p,shift,mx,U,SR,h11,debug=False)
                    restriction(lambda_idx, mu_idx, lambda_sets, SR_pairs, debug=False)
                    dim_tildeH0(lambda_idx, SR, debug=False)
                    construct_tildeF(H1DdegF,H1D,F,tildeH0pshift,tildeH0p,lambda_sets,SR_pairs,sign = -1,debug=False)
                    effective(cy,p,SR,h11=-1,F=[],rel_SR=False,debug=False)
'''

from cytools import Polytope, Cone
from cytools import read_polytopes, fetch_polytopes
import cytools
import numpy as np
import scipy as sp
import math
import matplotlib.pyplot as pp
import pulp # Compatible up to pulp==2.9.0
from mpl_toolkits.mplot3d.art3d import Poly3DCollection
from itertools import combinations
from cytools.h_polytope.h_polytope import HPolytope
from collections import defaultdict
import random

def interior(extremal_rays,n,strict=False):
    flag = True
    for v in extremal_rays:
        if strict:
            flag = bool(flag and bool(np.array(v)@np.array(n)>0))
        else:
            flag = bool(flag and bool(np.array(v)@np.array(n)>=0))
    return bool(flag)

def h0_V(A,p,debug=False): # uses integer programming
    prob = pulp.LpProblem("Ax_p", pulp.LpMinimize)
    x = [pulp.LpVariable(f'x{i+1}', lowBound=0, cat='Integer') for i in range(A.shape[1])]
    prob += 0
    for i in range(A.shape[0]):
        prob += (pulp.lpSum([A[i, j] * x[j] for j in range(A.shape[1])]) == p[i])
    status = prob.solve(pulp.PULP_CBC_CMD(msg=0))
    if pulp.LpStatus[status] == 'Optimal':
        solution = [np.round(pulp.value(var)).astype(np.int32) for var in x]
        if debug:
            print("effective")
        return True, solution
    else:
        if debug:
            print("not effective in ambient variety")
        return False, None

def find_solutions(A, p, lexi = 1):
    m, n = A.shape
    solutions = []
    prob = pulp.LpProblem("FindAllSolutions", pulp.LpMinimize)
    x = pulp.LpVariable.dicts("x", range(n), lowBound=0, cat=pulp.LpInteger)
    for i in range(m):
        prob += pulp.lpSum(A[i, j] * x[j] for j in range(n)) == p[i]
    while True:
        prob.solve(pulp.PULP_CBC_CMD(msg=0))
        if prob.status != pulp.LpStatusOptimal:
            break
        current_solution = np.array([pulp.value(x[j]) for j in range(n)])
        if not (current_solution==np.zeros(n)).all():
            solutions.append(current_solution)
        prob += pulp.lpSum([x[j] * (n + 1)**j for j in range(n)]) >= (pulp.lpSum([current_solution[j] * (n + 1)**j for j in range(n)])+lexi)
    return np.array(solutions)

def find_all_solutions(A,p,max_cap = 500, debug=False):
    p = np.array(p).astype(int)
    gcd = math.gcd(*[i for i in p if i != 0])
    F = find_solutions(A,p,lexi=1)
    if len(F)==0:
        if debug:
            print("no solutions!")
        return F
    for l in range(max_cap):
        F_temp = find_solutions(A,p,lexi=l+2)
        if len(F_temp)==0:
            continue
        contained = np.array((F[:,None] == F_temp).all(axis=2).any(axis=0))
        if np.prod(contained) == 0:
            index = np.where(contained == False)[0]
            for i in index:
                F = np.append(F,[F_temp[i]],axis=0)
        else:
            continue
    coneF = Cone(F)
    # seems to be consistent with HPolytope results/not as efficient
    F_hb = gcd*(np.array(coneF.hilbert_basis()))
    if check_valid(A,p,F_hb):
        if debug:
            print("All ", len(F_hb), " solutions found are valid.")
        return F_hb
    else:
        for i in range(len(F_hb)):
            vec = []
            for k in range(len(A)):
                vec.append(np.sum(np.array([A[k][j]*np.array(F_hb[i][j]) for j in range(len(A[k]))])))
            vec = np.array(vec).astype(int)
            if np.dot(vec,p)*np.dot(vec,p) == np.dot(p,p)*np.dot(vec,vec):
                F_hb[i] = F_hb[i]/(vec[0]/p[0])
            else:
                print("Some solutions do not satisfy Ax=p. Please fix!")
                return F, F_hb
        if debug:
            print("All ", len(F_hb), " solutions found are valid.")
        return F_hb

def check_valid(A,p,solutions):
    m,n = A.shape
    valid = True
    p = np.array(p)
    for sol in solutions:
        sol = np.array(sol)
        p_sol = [np.dot(A[i,:], sol[:]) for i in range(m)]
        valid *= (p_sol == p).all()
        if valid == False:
            return False
    return valid

def reorganize_SR(SR,debug=False):
    initial_monomials = [frozenset(mono) for mono in SR]
    monomials_dict = defaultdict(lambda: defaultdict(int))
    for monomial in initial_monomials:
        monomials_dict[monomial][1] = len(monomial) - 1
    max_combination_size = len(SR)
    for k in range(2, max_combination_size+1):
        if debug:
            print(f"Processing combinations of size {k}...")
        for monomial_combination in combinations(initial_monomials, k):
            combined_monomial = frozenset().union(*monomial_combination)
            monomials_dict[combined_monomial][k] += 1
    monomials_list = sorted(monomials_dict.items(),key=lambda x: (len(x[0]), min(x[1].keys())))
    final_mono_list = []
    for mono_vars_set, counts_dict in monomials_list:
        mono_vars = sorted(mono_vars_set)
        count_data = []
        for k,count in sorted(counts_dict.items()):
            count_data.append([len(mono_vars) - k,count])
        final_mono_list.append([mono_vars,count_data])
    return final_mono_list

def relevant_SR(SR,deg,cox=-1,organized=False,debug=False):
    if not organized:
        SR_dict = reorganize_SR(SR,debug=debug)
    else:
        SR_dict = SR
    relevant_SRs = []
    relevant_i = []
    if debug:
        print("Relevant Stanley-Riesner ideals for ",deg,"th cohomology\n")
    for (i,SR_i) in enumerate(SR_dict):
        mono, n = SR_i
        if n[0][0] == deg:
            if debug:
                print(mono)
            lam = set(mono)
            if dim_tildeH0(lam, SR, debug=debug):
                relevant_SRs.append(mono)
                relevant_i.append(i)
    if cox==-1:
        return relevant_SRs
    SR_ary = [[1 if n not in row else -1 for n in range(1, cox+1)] for row in relevant_SRs]
    return SR_ary

def build_forbidden_pairs(SR):
    '''
    Return sets of {i,j} for SR generators x_i x_j.
    '''
    forbidden = set()
    for mono in SR:
        if len(mono) == 2:
            forbidden.add(frozenset(mono))
    return forbidden
        
def clean_tensor_prod(A,B):
    result = np.zeros([int(len(A)*len(B)),len(A[0])])
    for i in range(len(A)):
        for j in range(len(B)):
            result[int(len(B)*i+j)] = np.array([A[i][k]+B[j][k] for k in range(len(A[0]))])
    return np.unique(result,axis=0)

def autochthonous(A, B): # let's use A as the extremal rays and B as the Hilbert basis
    setA = {tuple(row) for row in A}
    missing_rows = []
    for row in B:
        row_tuple = tuple(row)
        if row_tuple not in setA:
            missing_rows.append(row_tuple)
    
    if missing_rows:
        return False, missing_rows
    else:
        return True, missing_rows
    
# uses HPolytope
def construct_F(A,U,h11=2,debug=False):
    a = np.ones(h11+4)
    hypers = np.vstack([np.concatenate((u_rho, [a_rho])) for u_rho, a_rho in zip(U, a)])
    F = []
    try:
        HP = HPolytope(hypers)
        points = HP.points()
        for pt in points:
            F.append(a+U@pt)
    except ValueError as e:
        if not str(e) == 'Inequalities are not feasible. PLEASE FIX!!!':
            print(e)
    return np.array(F)

# let's find a single solution for a given A.p=D
def find_a_solution(A,p,pos=False,ineq="",debug=False): # uses integer programming
    prob = pulp.LpProblem("Ax_p", pulp.LpMinimize)
    if debug:
        print("Solving")
        print(A,".m>=",p)
    x = [pulp.LpVariable(f'x{i+1}', cat='Integer') for i in range(A.shape[1])]
    prob += 0
    if ineq=="geq":
        for i in range(A.shape[0]):
            prob += (pulp.lpSum([A[i, j] * x[j] for j in range(A.shape[1])]) >= p[i])
    elif ineq=="leq":
        for i in range(A.shape[0]):
            prob += (pulp.lpSum([A[i, j] * x[j] for j in range(A.shape[1])]) <= p[i])
    else:
        for i in range(A.shape[0]):
            prob += (pulp.lpSum([A[i, j] * x[j] for j in range(A.shape[1])]) == p[i])
    status = prob.solve(pulp.PULP_CBC_CMD(msg=0))
    if pulp.LpStatus[status] == 'Optimal':
        solution = [np.round(pulp.value(var)).astype(np.int32) for var in x]
        if debug:
            print("solution found!")
        return True, solution
    else:
        if debug:
            print("no solution!")
        return False, None

# Now, let us consider constructing the correct Q matrix to find a that solves Q.a=D:
def H1Vs(A,p,shift,mx,U,SR,h11,debug=False):
    '''
    A denotes the GLSM
    p denotes the divisor
    shift denotes the anti-canonical divisor
    U denotes points inside the polytope
    mx denotes the number of homogeneous coordinates
    SR denotes the Stanley-Riesner ideals
    '''
    tildeAs = []
    tildeps = []
    H1p = []
    H1pshift = []
    tildeH0p = []
    tildeH0pshift = []
    p = np.array(p)
    # shift here is the deg(F)
    shift = np.array(shift)
    H1pshift_bp = find_a_solution(A,np.array(p)-shift,debug=debug)
    if debug:
        print("points in the polytope: \n", U)
        print("relevant SR: ", SR)
    if debug:
        print(np.array(p)-shift)
        print(H1pshift_bp[1])
    H1p_bp = find_a_solution(A,p,debug=debug)
    if debug:
        print(p)
        print(H1p_bp[1])
    if debug:
        print("Computing H1DdegF monomials: ")
    if H1pshift_bp[0]:
        pshift_sol = H1pshift_bp[1]
        a = pshift_sol
        for sr_idx, SR_row in enumerate(SR):
            hypers = np.vstack([sign * np.concatenate((u_rho, [a_rho + int(sign == -1)])) for u_rho, a_rho, sign in zip(U, a, SR_row)])
            if debug:
                print("H1DdegF: hyperplanes constructed complete.")
                print("inequalities in the M-lattice:\n",hypers)
            try:
                PDshift = HPolytope(hypers)
                for pts in PDshift.points():
                    H1pshift.append(a+U@pts) # store the exponents in the h11+4 space
                    tildeH0pshift.append(sr_idx)
            except ValueError as e:
                # this error just means no points, so move on
                if not str(e) == 'Inequalities are not feasible.' and debug:
                    print(e)
                H1p_shift = find_a_solution(hypers[:,:-1],-1*hypers[:,-1],ineq="geq",debug=debug)
                if H1p_shift[0]:
                    if debug:
                        print("found a solution nevertheless: ",H1p_shift[1])
                    H1pshift.append(a+U@H1p_shift[1])
                    tildeH0pshift.append(sr_idx)
        if debug:
            print("rationoms: ")
            for ratio in H1pshift:
                print(ratio)
            print("\nH1DdegF: number of points inside polytope: ",len(H1pshift))
    else:
        if debug:
            print("could not find solutions for H1DdegF monomials!")
        return False,0,0,0,0
        
    if debug:
        print("\n\nComputing H1D monomials: ")
    if H1p_bp[0]:
        p_sol = H1p_bp[1]
        a = p_sol
        for sr_idx, SR_row in enumerate(SR):
            hypers = np.vstack([sign * np.concatenate((u_rho, [a_rho + int(sign == -1)])) for u_rho, a_rho, sign in zip(U, a, SR_row)])
            if debug:
                print("H1D: hyperplanes constructed complete.")
                print(hypers)
            try:
                PD = HPolytope(hypers)
                for pts in PD.points():
                    H1p.append(a+U@pts)
                    tildeH0p.append(sr_idx)
            except ValueError as e:
                # this error just means no points, so move on
                if not str(e) == 'Inequalities are not feasible.' and debug:
                    print(e)
                H1_single = find_a_solution(hypers[:,:-1],-1*hypers[:,-1],ineq="geq",debug=debug)
                if H1_single[0]:
                    if debug:
                        print("found a solution nevertheless: ",H1_single[1])
                    H1p.append(a+U@H1_single[1])
                    tildeH0p.append(sr_idx)
        if debug:
            print("H1D: number of points inside polytope: ",len(H1p))
    else:
        if debug:
            print("could not find solutions for H1D monomials!")
        return False,0,0,0,0

    if debug:
        print("elements inside H1(D-K): ", H1pshift)
        print("elements inside H1(D): ", H1p)
    
    return True, H1p, H1pshift, tildeAs, tildeps, tildeH0p, tildeH0pshift

# the map between simplicial cohomologies; see App. B of https://arxiv.org/abs/1906.08262
# we're interested in \Sigma_\mu\to \Sigma_\lambda, corresponding to \tilde{H}^{i-1}(\Sigma_\lambda)\to \tilde{H}^{i-1}(\Sigma_\mu)
# Here, we have only implemented the version where the map between simplicial cohomology is a 1-to-1 map which is sufficient for the results in the present paper
# TODO: implement this map for the more general case.
def restriction(lambda_idx, mu_idx, lambda_sets, SR_pairs, debug=False):
    lam = set(lambda_sets[lambda_idx]) # neg set in tildeH0pshift (vertices)
    mu = set(lambda_sets[mu_idx]) # neg set in tildeH0p (vertices)
    if not mu.issubset(lam):
        return False
    # building \Sigma_\lambda (the 1-skeleton)
    graph = {i: set() for i in lam}
    lam_list = sorted(lam)
    for i_idx in range(len(lam_list)):
        for j_idx in range(i_idx+1,len(lam_list)):
            i = lam_list[i_idx]
            j = lam_list[j_idx]
            if i < j:
                if frozenset((i, j)) not in SR_pairs:
                    graph[i].add(j)
                    graph[j].add(i)
    # dfs finding connected components
    comps = []
    seen = set()
    for v in lam_list:
        if v in seen: 
            continue
        stack = [v]
        comp = set()
        while stack:
            x = stack.pop()
            if x in seen: 
                continue
            seen.add(x)
            comp.add(x)
            stack.extend(graph[x] - seen)
        comps.append(comp)
    touched = [comp for comp in comps if comp & mu]
    if debug:
        print("connected components (lambda): ", comps) # outputs e.g., {0,5,6},{7}
        print("touched components: ", touched) # outputs e.g., {0,5,6} if mu is just {5,6} for example
    return len(touched) >= 2
    
# check dim\tilde{H}^0>0
def dim_tildeH0(lambda_idx, SR, debug=False):
    SR_pairs = build_forbidden_pairs(SR)
    lam = set(lambda_idx) # a neg set
    # building \Sigma_\lambda (the 1-skeleton)
    graph = {i: set() for i in lam}
    lam_list = sorted(lam)
    for i_idx in range(len(lam_list)):
        for j_idx in range(i_idx+1,len(lam_list)):
            i = lam_list[i_idx]
            j = lam_list[j_idx]
            if i < j:
                if frozenset((i, j)) not in SR_pairs:
                    graph[i].add(j)
                    graph[j].add(i)
    # dfs finding connected components
    comps = []
    seen = set()
    for v in lam_list:
        if v in seen: 
            continue
        stack = [v]
        comp = set()
        while stack:
            x = stack.pop()
            if x in seen: 
                continue
            seen.add(x)
            comp.add(x)
            stack.extend(graph[x] - seen)
        comps.append(comp)
    if debug:
        print("connected components (lambda): ", comps) # outputs {0,5,6},{7}
    return len(comps)-1 > 0

def construct_tildeF(H1DdegF,H1D,F,tildeH0pshift,tildeH0p,lambda_sets,SR_pairs,sign = -1,debug=False):
    delta = np.random.rand(len(F)) # changed to random variable
    if (len(H1DdegF)==0 and len(H1D)==0):
        if debug:
            print("null space is empty!")
            print("not effective in CY3!")
        return 0, "nothing here."
    elif ((len(H1D)==0) and (len(H1DdegF)!=0)): # namely H^1(V,O_V(D)) is empty
        return len(H1DdegF), "effective!"
    else:
        tildeF = np.zeros([len(H1D),len(H1DdegF)])
        for i in range(len(H1D)):
            for j in range(len(H1DdegF)):
                lam_idx = tildeH0pshift[j]
                mu_idx = tildeH0p[i]
                for k in range(len(F)):
                    if (np.array(F[k])+np.array(H1DdegF[j])==np.array(H1D[i])).all():
                        if restriction(lam_idx, mu_idx, lambda_sets, SR_pairs,debug=debug):
                            tildeF[i,j] += delta[k] 
        if debug:
            print(tildeF)
        if len(tildeF[np.nonzero(tildeF)])==0:
            if debug:
                print("trivial tildeF matrix - not effective in CY3!")
            return 0, tildeF
        else:
            nullspace = sp.linalg.null_space(tildeF).shape[1]
            if nullspace > 0 and debug:
                print("null space has dimenion",nullspace,"!")
                print("effective in CY3!")
            return nullspace, tildeF

def effective(cy,p,SR,h11=-1,F=[],rel_SR=False,debug=False):
    '''
    cy here is a cy class from cytools, i.e., from get_cy().
    must also pass along Stanley--Riesner ideals: p.triangulate().get_toric_variety().sr_ideal().
    '''
    if debug:
        print("h11: ",h11)
        print("Stanley Riesner ideals: ",SR)
    
    A = cy.glsm_charge_matrix(include_origin=False)
    degF = [np.sum(A[i,:]) for i in range(h11)]
    if h11==-1:
        return "please supply a value for h11"
    else:
        mx = h11 + 4
    if rel_SR:
        SR_array = [[1 if n not in row else -1 for n in range(1, mx+1)] for row in SR]
    else:
        SR_array = relevant_SR(SR,1,cox=mx,organized=False,debug=debug)
    U = cy.polytope().points_not_interior_to_facets()[1:]
    if h11 < 0:
        h11 = A.shape[0]
    degF = [np.sum(A[i,:]) for i in range(h11)]
    if len(F)==0:
        F = construct_F(A,U,h11=h11,debug=debug)
    variety = h0_V(A,p,debug)
    if variety[0]:
        if debug:
            print("divisor is effective!")
            return True, variety
        return True
    else:
        if debug:
            print("not effective in ambient space, computing null space.")
        flags,H1D,H1DdegF,tildeAs,tildeps,tildeH0p,tildeH0pshift = H1Vs(A,p,np.array(degF),mx,U,SR_array,h11,debug=debug)
        if flags:
            lambda_sets = relevant_SR(SR, 1, organized=False)
            lambda_sets = [set(mono) for mono in lambda_sets]
            SR_pairs = build_forbidden_pairs(SR)
            if debug:
                print("SR edges:", SR_pairs)
                print("neg sets in tildeH0pshift, ", tildeH0pshift)
                print("neg sets in tildeH0p", tildeH0p)
            nullspace = construct_tildeF(H1DdegF,H1D,F,tildeH0pshift,tildeH0p,lambda_sets,SR_pairs,debug=debug)
            if nullspace[0]==0:
                if debug:
                    print("divisor is not effective!")
                    return False, nullspace
                return False
            elif nullspace[0]>0:
                if debug:
                    print("divisor is effective")
                    return True, nullspace
                return True
        else:
            if debug:
                print("divisor is not effective!")
                return False, "H1 is empty"
            return False
